Disjoint Projected Enumeration for SAT and SMT without Blocking Clauses

All-Solution Satisfiability (AllSAT) and its extension, All-Solution Satisfiability Modulo Theories (AllSMT), have become more relevant in recent years, mainly in formal verification and artificial intelligence applications. The goal of these problems is the enumeration of all satisfying assignments of a formula (for SAT and SMT problems, respectively), making them useful for test generation, model checking, and probabilistic inference. Nevertheless, traditional AllSAT algorithms face significant computational challenges due to the exponential growth of the search space and inefficiencies caused by blocking clauses, which cause memory blowups and degrade unit propagation performances in the long term. This paper presents two novel solvers: tabularAllSAT, a projected AllSAT solver, and tabularAllSMT, a projected AllSMT solver. Both solvers combine Conflict-Driven Clause Learning (CDCL) with chronological backtracking to improve efficiency while ensuring disjoint enumeration. To retrieve compact partial assignments we propose a novel aggressive implicant shrinking algorithm, compatible with chronological backtracking, to minimize the number of partial assignments, reducing overall search complexity. Furthermore, we extend the solver framework to handle projected enumeration and SMT formulas effectively and efficiently, adapting the baseline framework to integrate theory reasoning and the distinction between important and non-important variables. An extensive experimental evaluation demonstrates the superiority of our approach compared to state-of-the-art solvers, particularly in scenarios requiring projection and SMT-based reasoning.

==> plot/AllSAT/plot.py <==
import pandas as pd
import matplotlib.pyplot as plt
import os

pd.set_option('display.max_columns', 20)

# Function to read and merge data from the CSV files
def read_and_merge_files(dataset, tools):
    # Initialize a list to hold merged DataFrames
    merged_data = []

    for data_type in dataset:
        # Read data from all tool files
        tool_data = {}
        for tool in tools:
            file = f"{data_type}_results_{tool}.csv"
            df = pd.read_csv(file)
            df['basename'] = df['filename'].apply(lambda x: os.path.splitext(x)[0])

            # If the tool is 'KC', create 'time_KC' as the sum of 'conversion_time' and 'time_kc'
            if tool == 'KC':
                df['time_KC'] = df['conversion_time'] + df['time_kc']

            tool_data[tool] = df

        # Merge data on the basename
        df_combined = pd.merge(tool_data[tools[0]], tool_data[tools[1]], on='basename', suffixes=('_'+tools[0], '_'+tools[1]))
        df_combined['Dataset'] = data_type  # Add a column for the dataset name

        # Convert times to numeric and handle errors
        df_combined[f'time_{tools[0]}'] = pd.to_numeric(df_combined[f'time_{tools[0]}'], errors='coerce').fillna(0.001)
        df_combined[f'time_{tools[1]}'] = pd.to_numeric(df_combined[f'time_{tools[1]}'], errors='coerce').fillna(0.001)

        # Convert assignments to numeric and handle errors
        df_combined[f'n_ass_{tools[0]}'] = pd.to_numeric(df_combined[f'n_ass_{tools[0]}'], errors='coerce').fillna(-1000)
        df_combined[f'n_ass_{tools[1]}'] = pd.to_numeric(df_combined[f'n_ass_{tools[1]}'], errors='coerce').fillna(-1000)

        # Apply thresholds
        df_combined[f'time_{tools[0]}'] = df_combined[f'time_{tools[0]}'].apply(lambda x: min(x, 1200))
        df_combined[f'time_{tools[1]}'] = df_combined[f'time_{tools[1]}'].apply(lambda x: min(x, 1200))

        merged_data.append(df_combined)

    # Concatenate all merged DataFrames
    full_data = pd.concat(merged_data)

    return full_data

# Function to create scatter plots
def create_scatter_plots(data, tools):
    data.to_csv("prova.csv", index=False)
    datasets = data['Dataset'].unique()
    # datasets = ['RND3SAT', 'CSB', 'BMS']
    markers = ['o', 's', '^', 'x']  # Different markers for different datasets

    # Tool 1 vs Tool 2 Time scatter plot
    plt.figure(figsize=(8, 8))
    for i, dataset in enumerate(datasets):
        subset = data[data['Dataset'] == dataset]
        plt.scatter(subset[f'time_{tools[0]}'], subset[f'time_{tools[1]}'], 
                    label=f"{dataset}", marker=markers[i], s=15)

    plt.axhline(y=1200, color='r', linestyle='--', label='Timeout (1200s)')
    plt.axvline(x=1200, color='r', linestyle='--')

    plt.plot([0.001, 1200], [0.001, 1200], color='blue', linestyle='-')

    powers_of_10 = [-3,-2,-1,0,1,2,3]  # Powers of 10 from 10^0 to 10^7
    index = 1
    for shift in powers_of_10:
        # Plot lines parallel to y = x, but shifted along the axes by 'shift'
        plt.plot([10**(-3 + index), 1200], [10**-3, 10**(3 - index)],
                 color='gray', linestyle='--', linewidth=0.8)  # Line parallel to bisection from x-axis
        plt.plot([10**-3, 10**(3 - index)], [10**(-3 + index), 1200], 
                  color='gray', linestyle='--', linewidth=0.8)  # Line parallel to bisection from y-axis
        index += 1
    
    plt.xlim(left=0.001, right=1500)
    plt.ylim(bottom=0.001, top=1500)
    
    plt.xscale('log')
    plt.yscale('log')
    plt.xlabel(f'D4+ModelGraph', fontsize=16)
    plt.ylabel(f'TabularAllSAT+', fontsize=16)

    # plt.title(f'{tools[1]} vs {tools[0]} Time', fontsize=18)
    plt.legend(fontsize=14)
    plt.grid(False)
    plt.savefig(f"{tools[1]}_vs_{tools[0]}_time.png")
    plt.clf()

    # Tool 1 vs Tool 2 Partial Assignments scatter plot
    plt.figure(figsize=(8, 8))
    for i, dataset in enumerate(datasets):
        subset = data[data['Dataset'] == dataset]
        plt.scatter(subset[f'n_ass_{tools[0]}'], subset[f'n_ass_{tools[1]}'], 
                    label=f"{dataset}", marker=markers[i], s=15)

    plt.plot([1, (10**10)], [1, (10**10)], color='blue', linestyle='-')
    plt.xlim(left=0, right=10**10)
    plt.ylim(bottom=0, top=10**10)
    
    plt.xlim(left=1)  # Adjust if necessary based on the range of your data
    plt.ylim(bottom=1)  # Adjust if necessary based on the range of your data
    
    plt.xscale('log')
    plt.yscale('log')
    plt.xlabel(f'D4+ModelGraph', fontsize=16)
    plt.ylabel(f'TabularAllSAT+', fontsize=16)
    # plt.title(f'{tools[1]} vs {tools[0]} Partial Assignments', fontsize=18)
    plt.legend(fontsize=14)
    plt.grid(False)
    plt.savefig(f"{tools[1]}_vs_{tools[0]}_assignments.png")
    plt.clf()

# Define datasets and tools
dataset = ['competition', 'compilation']
tools = ['KC', 'tabularAllSAT_PLUS']  # Set the two tools to compare

# Read and process the files
data = read_and_merge_files(dataset, tools)

# Create the scatter plots comparing the two tools
create_scatter_plots(data, tools)

